Open Energy Services -- Forecasting and Optimization as a Service for Energy Management Applications at Scale

This article aims at facilitating the widespread application of Energy Management Systems (EMSs), especially on buildings and cities, in order to support the realization of future carbon-neutral energy systems. We claim that economic viability is a severe issue for the utilization of EMSs at scale and that the provisioning of forecasting and optimization algorithms as a service can make a major contribution to achieve it. To this end, we present the \emph{Energy Service Generics} software framework that allows the derivation of fully functional services from existing forecasting or optimization code with ease. This work documents the strictly systematic development of the framework, beginning with a requirement analysis, from which a sophisticated design concept is derived, followed by a description of the implementation of the framework. Furthermore, we present the concept of the \emph{Open Energy Service} community, our effort to continuously maintain the service framework but also provide ready-to-use forecasting and optimization services. Finally, an evaluation of our framework and community concept, as well as a demarcation between our work and the current state of the art, is presented.

==> listings/client_using_ESG/source/client/main.py <==
"""
Copyright 2024 FZI Research Center for Information Technology

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

SPDX-FileCopyrightText: 2024 FZI Research Center for Information Technology
SPDX-License-Identifier: Apache-2.0
"""

import os

from esg.clients.service import GenericServiceClient
from esg.models.base import _BaseModel
from esg.models.datapoint import ValueMessageList
from esg.models.metadata import GeographicPosition, PVSystem
from esg.service.worker import compute_request_input_model
from pydantic import Field

SERVICE_BASE_URL = os.getenv("SERVICE_BASE_URL")

class RequestArguments(_BaseModel):
    geographic_position: GeographicPosition

class FittedParameters(_BaseModel):
    pv_system: PVSystem

RequestInput = compute_request_input_model(
    RequestArguments=RequestArguments, FittedParameters=FittedParameters
)

class RequestOutput(_BaseModel):
    power_prediction: ValueMessageList = Field(description="Prediction of power production in W")

client = GenericServiceClient(
    base_url=SERVICE_BASE_URL, InputModel=RequestInput, OutputModel=RequestOutput
)

client.post_obj(
    input_data_obj={
        "arguments": {"geographic_position": {"latitude": 49.01365, "longitude": 8.40444}},
        "parameters": {
            "pv_system": {"azimuth_angle": 0, "inclination_angle": 30, "nominal_power": 15}
        },
    }
)

print(client.get_results_obj())


==> listings/data_format.py <==
#!/usr/bin/env python3
"""
Define the input/output data types, aka. the models.
JSON serializers are automatically derived from these by FastAPI.
You should also provide tests for these models in tests/test_models.py .

It is also a good idea to provide consistent example values that allow the
user to make a test run with the service (in the swagger UI) without needing
to change the values of the POST request method.
"""
from datetime import datetime, timezone
from typing import Optional

from esg.models.base import _BaseModel
from esg.models.datapoint import ValueMessageList
from pydantic import Field


class RequestInput(_BaseModel):
    """
    The example service requires at least one timeseries of data, provided at
    the field `values_1`. A second timeseries (`values_2`) is optional, as well
    as the `constant_offset` term. Both will be added to `values_1` to compute
    the response.
    """

    #
    # Please note!
    # -------------
    # Be aware that the docstring above as well as the description fields below
    # will be part of the auto generated API schema. So you should use these
    # to describe all relevant aspects of the data for a user of the service.
    #
    values_1: ValueMessageList = Field(
        ...,
        description="The first timeseries.",
        examples=[
            [
                {
                    "value": 1.1,
                    "time": datetime(2024, 1, 8, 12, tzinfo=timezone.utc),
                },
                {
                    "value": 2.2,
                    "time": datetime(2024, 1, 8, 13, tzinfo=timezone.utc),
                },
            ]
        ],
    )
    values_2: Optional[ValueMessageList] = Field(
        default=None,
        description="The second timeseries.",
        examples=[
            [
                {
                    "value": 3.3,
                    "time": datetime(2024, 1, 8, 12, tzinfo=timezone.utc),
                },
            ]
        ],
    )
    constant_offset: Optional[float] = Field(
        default=0.0,
        description=("A constant offset that is added " "to the result."),
        examples=[2.5],
    )


class RequestOutput(_BaseModel):
    """
    A single time series containing the inputs
    added together.
    """

    values_sum: ValueMessageList = Field(
        description=("The sum of the two timeseries plus the constant_offset."),
        examples=[
            [
                {
                    "value": 6.9,
                    "time": datetime(2024, 1, 8, 12, tzinfo=timezone.utc),
                },
                {
                    "value": None,
                    "time": datetime(2024, 1, 8, 13, tzinfo=timezone.utc),
                },
            ]
        ],
    )


==> listings/minimal_client/source/client/main.sh <==
# Copyright 2024 FZI Research Center for Information Technology
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
#
# SPDX-FileCopyrightText: 2024 FZI Research Center for Information Technology
# SPDX-License-Identifier: Apache-2.0

SERVICE_BASE_URL=${SERVICE_BASE_URL:-http://localhost:8800}
SERVICE_VERSION="test_version"

# Request a PV power generation forecast from the basic example service.
response=$(
    curl -X 'POST' \
    "${SERVICE_BASE_URL}/${SERVICE_VERSION}/request/" \
    -d '{
        "arguments": {
            "geographic_position": {
                "latitude": 49.01365,
                "longitude": 8.40444
            }
        },
        "parameters": {
            "pv_system": {
                "azimuth_angle": 0,
                "inclination_angle": 30,
                "nominal_power": 15
            }
        }
    }'
)

# Extract the ID of the task from the JSON response.
task_ID=$(echo $response | jq -r .task_ID)

# Poll status endpoint until status is ready.
status="unknown"
while [ $status != "ready" ]
do
    sleep 1
    response=$(
        curl -X 'GET' \
        "${SERVICE_BASE_URL}/${SERVICE_VERSION}/request/${task_ID}/status/"
    )
    status=$(echo $response | jq -r .status_text)
done

# Fetch and print the result.
response=$(
    curl -X 'GET' \
    "${SERVICE_BASE_URL}/${SERVICE_VERSION}/request/${task_ID}/result/"
)
echo $response | jq

==> listings/service/__init__.py <==
"""
Tests for content of fooc.py

Copyright 2024 FZI Research Center for Information Technology

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

SPDX-FileCopyrightText: 2024 FZI Research Center for Information Technology
SPDX-License-Identifier: Apache-2.0
"""


==> listings/service/api.py <==
"""
Copyright 2024 FZI Research Center for Information Technology

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

SPDX-FileCopyrightText: 2024 FZI Research Center for Information Technology
SPDX-License-Identifier: Apache-2.0
"""

from esg.service.api import API

from data_model import RequestArguments, RequestOutput
from data_model import FittedParameters, Observations
from data_model import FitParameterArguments
from worker import request_task, fit_parameters_task

api = API(
    RequestArguments=RequestArguments,
    RequestOutput=RequestOutput,
    FittedParameters=FittedParameters,
    Observations=Observations,
    FitParameterArguments=FitParameterArguments,
    request_task=request_task,
    fit_parameters_task=fit_parameters_task,
    title="PV Power Prediction Example Service",
)

if __name__ == "__main__":
    api.run()


==> listings/service/data_model.py <==
"""
Definition of the data models for de-/serializing data and the docs.

Copyright 2024 FZI Research Center for Information Technology

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

SPDX-FileCopyrightText: 2024 FZI Research Center for Information Technology
SPDX-License-Identifier: Apache-2.0
"""

from esg.models.base import _BaseModel
from esg.models.datapoint import ValueMessageList
from esg.models.metadata import GeographicPosition, PVSystem
from pydantic import Field

class RequestArguments(_BaseModel):
    geographic_position: GeographicPosition

class RequestOutput(_BaseModel):
    power_prediction: ValueMessageList = Field(description="Prediction of power production in W")

class FitParameterArguments(_BaseModel):
    geographic_position: GeographicPosition

class Observations(_BaseModel):
    measured_power: ValueMessageList = Field(description="Measured power production in W")

class FittedParameters(_BaseModel):
    pv_system: PVSystem


==> listings/service/fooc.py <==
"""
Forecasting or optimization code of the service.

Copyright 2024 FZI Research Center for Information Technology

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

SPDX-FileCopyrightText: 2024 FZI Research Center for Information Technology
SPDX-License-Identifier: Apache-2.0
"""

import os

from esg.utils.pandas import series_from_value_message_list
from esg.utils.pandas import value_message_list_from_series
import pandas as pd
from pvlib.pvsystem import retrieve_sam, PVSystem
from pvlib.location import Location
from pvlib.modelchain import ModelChain
from pvlib.temperature import TEMPERATURE_MODEL_PARAMETERS
import requests
from scipy.optimize import least_squares

OPEN_METEO_API_URL_DEFAULT = "https://api.open-meteo.com"

def fetch_meteo_data(lat, lon, past_days=0):
    """
    Fetch relevant NWP data for the PV forecast from Open Meteo API.

    Arguments:
    ----------
    lat : float
        Latitude in degree.
    lon : float
        Longitude in degree.
    past_days : int
        Number of days in past for which the Forecast should be computed too.
        Up to 90 days is supported by the API. Use for fitting parameters.

    Environment Variables:
    ----------------------
    OPEN_METEO_API_URL:
        The Base URL of the Open Meteo API. Option is used in tests.
        Defaults to to `OPEN_METEO_API_URL_DEFAULT`.

    Returns:
    --------
    meteo_data : pd.DataFrame
        Irradiance data in format expected by pvlib.
    """

    open_meteo_api_url = os.getenv("OPEN_METEO_API_URL")
    if not open_meteo_api_url:
        open_meteo_api_url = OPEN_METEO_API_URL_DEFAULT

    # Fetch the data from Open Meteo API in their JSON format.
    response = requests.get(
        f"{open_meteo_api_url}/v1/forecast",
        params={
            "latitude": lat,
            "longitude": lon,
            "minutely_15": ("shortwave_radiation,diffuse_radiation,direct_normal_irradiance"),
            "past_days": past_days,
            "forecast_days": 1,
        },
    )
    response.raise_for_status()
    meteo_data_json = response.json()["minutely_15"]

    # Convert to pandas DataFrame
    meteo_data = pd.DataFrame(index=pd.to_datetime(meteo_data_json.pop("time")), data=meteo_data_json)
    name_map = {
        "shortwave_radiation": "ghi",
        "diffuse_radiation": "dhi",
        "direct_normal_irradiance": "dni",
    }
    meteo_data.rename(name_map, axis=1, inplace=True)

    return meteo_data

def predict_pv_power(lat, lon, inclination, azimuth, peak_power, meteo_data):
    """
    Predict PV power generation.

    NOTE: This uses `pvlib` for computing the power. `pvlib` requires more
          details about the modelled PV system then we wish to use as inputs
          here. In order to make this example as simple as possible, while
          still relatively realistic we arbitrary select the type of the
          PV panels, the inverter and the options related to the temperature
          model of the system.

    Arguments:
    ----------
    lat : float
        Latitude in degree.
    lon : float
        Longitude in degree.
    inclination : float
        The angle between the panels and a horizontal line in degree.
    azimuth : float
        Angle between the direction of the panels and south in degree.
    peak_power : float
        Peak power of the PV system to predict.
    meteo_data : pd.DataFrame
        Irradiance data in format expected by pvlib.

    Returns:
    --------
    pv_power : pd.Series
        Predicted power of the PV System, in same unit as `peak_power`.
    """
    # Convert azimuth angle from ESG definition to `pvlib`
    azimuth = azimuth + 180

    # Predict PV power generation with `pvlib`.
    tmp = TEMPERATURE_MODEL_PARAMETERS["sapm"]["close_mount_glass_glass"]
    mps = retrieve_sam("SandiaMod")["LG_LG290N1C_G3__2013_"]
    ips = retrieve_sam("cecinverter")["SolarCity__H6"]
    system = PVSystem(
        surface_tilt=inclination,
        surface_azimuth=azimuth,
        module_parameters=mps,
        inverter_parameters=ips,
        temperature_model_parameters=tmp,
    )
    location = Location(latitude=lat, longitude=lon)
    mc = ModelChain(system, location)
    ac_power = mc.run_model(meteo_data).results.ac

    # Scale The power to the peak power. Note that the LG panel above has
    # is rated at 290Wp.
    pv_power = ac_power / 290 * peak_power

    # The panel has a rated peak power of 290W
    return pv_power

def fit_with_least_squares(lat, lon, meteo_data, measured_power):
    """
    Fit the parameters of `PVSystem` with ordinary least squares.

    This fits the azimuth and inclination angles as well as the
    peak power of the system. The main reason why this function is
    not part of `fit_parameters` below is to make the code of the
    latter small enough for usage in a publication.

    NOTE: This method only works as expected if `measured_power` contains
          index values (timestamps) that are exactly aligned with the index
          values `meteo_data`, i.e. that are aligned precisely to a 15 minute
          interval. This should be improved for a production service, but
          is considered good enough for the example.

    Arguments:
    ----------
    lat : float
        Latitude in degree.
    lon : float
        Longitude in degree.
    meteo_data : pd.DataFrame
        Irradiance data in format expected by pvlib.
    measured_power : pd.Series
        The measured power that is used for fitting.

    Returns:
    --------
    parameters : dict
        The fitted parameters `azimuth_angle`, `inclination_angle`
        and `nominal_power`.
    """
    # Prepare the time series, i.e. ensure that both series are
    # have values on the same times.
    measured_power = measured_power.reindex(meteo_data.index).dropna()
    meteo_data = meteo_data.reindex(measured_power.index)

    def worker(x, lat, lon, meteo_data):
        azimuth, inclination, peak_power = x
        pv_prediction = predict_pv_power(
            lat=lat,
            lon=lon,
            inclination=inclination,
            azimuth=azimuth,
            peak_power=peak_power,
            meteo_data=meteo_data,
        )
        residual = pv_prediction - measured_power
        return residual

    result = least_squares(
        worker,
        # A Panel facing south with 25° inclination and 10kW peak seems like
        # a fair guess to start with.
        x0=[0, 25, 10],
        kwargs={"lat": lat, "lon": lon, "meteo_data": meteo_data},
    )
    azimuth, inclination, peak_power = result.x.round(2)

    parameters = {
        "pv_system": {
            "azimuth_angle": azimuth,
            "inclination_angle": inclination,
            "nominal_power": peak_power,
        }
    }

    return parameters

def handle_request(input_data):
    arguments = input_data.arguments
    parameters = input_data.parameters
    meteo_data = fetch_meteo_data(
        lat=arguments.geographic_position.latitude,
        lon=arguments.geographic_position.longitude,
    )
    pv_power = predict_pv_power(
        lat=arguments.geographic_position.latitude,
        lon=arguments.geographic_position.longitude,
        azimuth=parameters.pv_system.azimuth_angle,
        inclination=parameters.pv_system.inclination_angle,
        peak_power=parameters.pv_system.nominal_power,
        meteo_data=meteo_data,
    )
    output_data = {"power_prediction": value_message_list_from_series(pv_power)}
    return output_data

def fit_parameters(input_data):
    arguments = input_data.arguments
    measured_power = series_from_value_message_list(input_data.observations.measured_power)
    meteo_data = fetch_meteo_data(
        lat=arguments.geographic_position.latitude,
        lon=arguments.geographic_position.longitude,
        past_days=90,
    )
    measured_power = series_from_value_message_list(input_data.observations.measured_power)
    fitted_pv_system = fit_with_least_squares(
        lat=arguments.geographic_position.latitude,
        lon=arguments.geographic_position.longitude,
        meteo_data=meteo_data,
        measured_power=measured_power,
    )
    return fitted_pv_system


==> listings/service/tests/__init__.py <==
"""
Copyright 2024 FZI Research Center for Information Technology

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

SPDX-FileCopyrightText: 2024 FZI Research Center for Information Technology
SPDX-License-Identifier: Apache-2.0
"""

import os
import sys
from pathlib import Path

parent_dir = str(Path(__file__).parent.parent.absolute())
sys.path.insert(0, parent_dir)

# GOTCHA: This is super important here! The tests will not be able to import
# from `worker` (or `api` as the latter imports `worker`) as this issues a
# call to `celery_app_from_environ` which needs these settings to run.
os.environ["CELERY__NAME"] = "test_name"
os.environ["CELERY__BROKER_URL"] = "filesystem://"
os.environ["CELERY__FS_TRANSPORT_BASE_FOLDER"] = "/tmp/"


==> listings/service/tests/conftest.py <==
"""
Pytest fixtures that provided for all tests of the service.

Copyright 2024 FZI Research Center for Information Technology

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

SPDX-FileCopyrightText: 2024 FZI Research Center for Information Technology
SPDX-License-Identifier: Apache-2.0
"""

import os
from unittest.mock import patch

import pytest

from .data import OPEN_METEO_RESPONSE


class OpenMeteoHttpServer:
    """
    Helper class for tests thad would interact with Open Meteo.
    """

    def __init__(self, httpserver):
        self.httpserver = httpserver

    def add_request(self, lat, lon, past_days):
        expected_request = self.httpserver.expect_oneshot_request(
            "/v1/forecast",
            query_string={
                "latitude": str(lat),
                "longitude": str(lon),
                "minutely_15": ("shortwave_radiation,diffuse_radiation," "direct_normal_irradiance"),
                "past_days": str(past_days),
                "forecast_days": "1",
            },
        )
        expected_request.respond_with_json(OPEN_METEO_RESPONSE)


@pytest.fixture
def open_meteo_httpserver(httpserver):
    oma_test_url = httpserver.url_for("")[:-1]
    om_httpserver = OpenMeteoHttpServer(httpserver=httpserver)
    with patch.dict(os.environ, {"OPEN_METEO_API_URL": oma_test_url}):
        yield om_httpserver


==> listings/service/tests/data.py <==
"""
Datasets nice for testing.

Copyright 2024 FZI Research Center for Information Technology

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

SPDX-FileCopyrightText: 2024 FZI Research Center for Information Technology
SPDX-License-Identifier: Apache-2.0
"""

import pandas as pd


# Valid input data that can be used to to check the forecasting or optimization
# code (as well as the worker).
REQUEST_INPUTS_FOOC_TEST = [
    {
        "Python": {
            "arguments": {
                "geographic_position": {
                    "latitude": 35.2,
                    "longitude": -110.0,
                }
            },
            "parameters": {
                "pv_system": {
                    "azimuth_angle": 20,
                    "inclination_angle": 30,
                    "nominal_power": 5.0,
                }
            },
        },
        # NOTE: No difference to Python as no data types included that JSON
        #       cannot handle natively, like datetimes etc.
        "JSONable": {
            "arguments": {
                "geographic_position": {
                    "latitude": 35.2,
                    "longitude": -110.0,
                }
            },
            "parameters": {
                "pv_system": {
                    "azimuth_angle": 20,
                    "inclination_angle": 30,
                    "nominal_power": 5.0,
                }
            },
        },
    }
]

# Expected output if if items defined in `REQUEST_INPUT_FOOC_TEST` are
# provided to the forecasting optimization code (or the worker).
"""
The predictions here have been generated with:
    expected_power_pd = predict_pv_power(
        lat=35.2,
        lon=-110.0,
        inclination=30,
        azimuth=20,
        peak_power=5.0,
        meteo_data=OPEN_METEO_RESPONSE_DF,
    )
    value_message_list_from_series(expected_power_pd)
"""
REQUEST_OUTPUTS_FOOC_TEST = [
    {
        "Python": {
            "power_prediction": [
                {
                    "value": None,
                    "time": pd.Timestamp("2024-04-14 13:00:00"),
                },
                {
                    "value": -0.03103448275862069,
                    "time": pd.Timestamp("2024-04-14 13:15:00"),
                },
                {
                    "value": -0.03103448275862069,
                    "time": pd.Timestamp("2024-04-14 13:30:00"),
                },
                {
                    "value": -0.03103448275862069,
                    "time": pd.Timestamp("2024-04-14 13:45:00"),
                },
                {
                    "value": -0.03103448275862069,
                    "time": pd.Timestamp("2024-04-14 14:00:00"),
                },
                {
                    "value": -0.03103448275862069,
                    "time": pd.Timestamp("2024-04-14 14:15:00"),
                },
                {
                    "value": -0.03103448275862069,
                    "time": pd.Timestamp("2024-04-14 14:30:00"),
                },
                {
                    "value": 0.15716195981910205,
                    "time": pd.Timestamp("2024-04-14 14:45:00"),
                },
                {
                    "value": 0.5581505422105254,
                    "time": pd.Timestamp("2024-04-14 15:00:00"),
                },
                {
                    "value": 0.8359556608828429,
                    "time": pd.Timestamp("2024-04-14 15:15:00"),
                },
                {
                    "value": 1.1247067830113573,
                    "time": pd.Timestamp("2024-04-14 15:30:00"),
                },
                {
                    "value": 1.3908757008598633,
                    "time": pd.Timestamp("2024-04-14 15:45:00"),
                },
                {
                    "value": 1.6435825418298649,
                    "time": pd.Timestamp("2024-04-14 16:00:00"),
                },
            ]
        },
        "JSONable": {
            "power_prediction": [
                {"value": None, "time": "2024-04-14T13:00:00"},
                {"value": -0.03103448275862069, "time": "2024-04-14T13:15:00"},
                {"value": -0.03103448275862069, "time": "2024-04-14T13:30:00"},
                {"value": -0.03103448275862069, "time": "2024-04-14T13:45:00"},
                {"value": -0.03103448275862069, "time": "2024-04-14T14:00:00"},
                {"value": -0.03103448275862069, "time": "2024-04-14T14:15:00"},
                {"value": -0.03103448275862069, "time": "2024-04-14T14:30:00"},
                {"value": 0.15716195981910205, "time": "2024-04-14T14:45:00"},
                {"value": 0.5581505422105254, "time": "2024-04-14T15:00:00"},
                {"value": 0.8359556608828429, "time": "2024-04-14T15:15:00"},
                {"value": 1.1247067830113573, "time": "2024-04-14T15:30:00"},
                {"value": 1.3908757008598633, "time": "2024-04-14T15:45:00"},
                {"value": 1.6435825418298649, "time": "2024-04-14T16:00:00"},
            ]
        },
    }
]

# Valid input and output data that should _not_ be used while testing the
# forecasting or optimization code _but only_ for testing the data models.
# This could be useful in case that running the forecasting or optimization
# code is slow or needs mocking, e.g. for data sources. The latter especially,
# as providing realistic data as mock for all cases might cause large efforts.
#
# NOTE: In this example we don't use the input data defined for the FOOC
#       tests to illustrate above that parts of the `GeographicPosition` and
#       'PVSystem' models, i.e. the `height` and `power_datapoint_id` are not
#       necessary to compute the output.
REQUEST_INPUTS_MODEL_TEST = [
    {
        "Python": {
            "arguments": {
                "geographic_position": {
                    "latitude": 49.013,
                    "longitude": 8.404,
                }
            },
            "parameters": {
                "pv_system": {
                    "azimuth_angle": 20,
                    "inclination_angle": 30,
                    "nominal_power": 5.0,
                }
            },
        },
        # NOTE: No difference to Python as no data types included that JSON
        #       cannot handle natively, like datetimes etc.
        "JSONable": {
            "arguments": {
                "geographic_position": {
                    "latitude": 49.013,
                    "longitude": 8.404,
                }
            },
            "parameters": {
                "pv_system": {
                    "azimuth_angle": 20,
                    "inclination_angle": 30,
                    "nominal_power": 5.0,
                }
            },
        },
    }
]

REQUEST_OUTPUTS_MODEL_TEST = REQUEST_OUTPUTS_FOOC_TEST + []

# Input data which the request endpoint should reject.
INVALID_REQUEST_INPUTS = [
    # No arguments
    {
        "JSONable": {
            "parameters": {
                "pv_system": {
                    "azimuth_angle": 20,
                    "inclination_angle": 30,
                    "nominal_power": 5.0,
                    "power_datapoint_id": 1,
                }
            },
        },
    },
    # No parameters
    {
        "JSONable": {
            "arguments": {
                "geographic_position": {
                    "latitude": 35.2,
                    "longitude": -110.0,
                    "height": None,
                }
            },
        },
    },
    # geographic_position not in arguments.
    {
        "JSONable": {
            "arguments": {"geographic_pos": 1.0},
            "parameters": {
                "pv_system": {
                    "azimuth_angle": 20,
                    "inclination_angle": 30,
                    "nominal_power": 5.0,
                    "power_datapoint_id": 1,
                }
            },
        },
    },
    # pv_system not in parameters
    {
        "JSONable": {
            "arguments": {
                "geographic_position": {
                    "latitude": 35.2,
                    "longitude": -110.0,
                    "height": None,
                }
            },
            "parameters": {"something_else": "True"},
        },
    },
]

# Output data which output model should reject.
INVALID_REQUEST_OUTPUTS = [
    # No return value.
    {
        "JSONable": None,
    },
    # Empty dict returned
    {
        "JSONable": {},
    },
    # values not a value value message list
    {
        "JSONable": {"power_prediction": 0.25},
    },
]

# Test data for the fit parameter endpoints corresponding to the concept
# used for the request endpoint as explained above.
"""
The observations here have been generated with:
    measured_data_pd = predict_pv_power(
        lat=35.2,
        lon=-110.0,
        inclination=25,
        azimuth=15,
        peak_power=4.5,
        meteo_data=OPEN_METEO_RESPONSE_DF,
    )
    value_message_list_from_series(measured_data_pd)
"""
FIT_PARAM_INPUTS_FOOC_TEST = [
    {
        "Python": {
            "arguments": {
                "geographic_position": {
                    "latitude": 35.2,
                    "longitude": -110.0,
                }
            },
            "observations": {
                # NOTE: It is necessary to roughly this much of data here as
                #       else the least square fitting might be unstable.
                "measured_power": [
                    {
                        "value": None,
                        "time": pd.Timestamp("2024-04-14 13:00:00"),
                    },
                    {
                        "value": -0.027931034482758618,
                        "time": pd.Timestamp("2024-04-14 13:15:00"),
                    },
                    {
                        "value": -0.027931034482758618,
                        "time": pd.Timestamp("2024-04-14 13:30:00"),
                    },
                    {
                        "value": -0.027931034482758618,
                        "time": pd.Timestamp("2024-04-14 13:45:00"),
                    },
                    {
                        "value": -0.027931034482758618,
                        "time": pd.Timestamp("2024-04-14 14:00:00"),
                    },
                    {
                        "value": -0.027931034482758618,
                        "time": pd.Timestamp("2024-04-14 14:15:00"),
                    },
                    {
                        "value": 0.10452829847573523,
                        "time": pd.Timestamp("2024-04-14 14:30:00"),
                    },
                    {
                        "value": 0.41699731186894995,
                        "time": pd.Timestamp("2024-04-14 14:45:00"),
                    },
                    {
                        "value": 0.706789776069266,
                        "time": pd.Timestamp("2024-04-14 15:00:00"),
                    },
                    {
                        "value": 0.9304959204969735,
                        "time": pd.Timestamp("2024-04-14 15:15:00"),
                    },
                    {
                        "value": 1.22571942537656,
                        "time": pd.Timestamp("2024-04-14 15:30:00"),
                    },
                    {
                        "value": 1.4493471584723674,
                        "time": pd.Timestamp("2024-04-14 15:45:00"),
                    },
                    {
                        "value": 1.658779942658842,
                        "time": pd.Timestamp("2024-04-14 16:00:00"),
                    },
                ]
            },
        },
        "JSONable": {
            "arguments": {
                "geographic_position": {
                    "latitude": 35.2,
                    "longitude": -110.0,
                }
            },
            "observations": {
                "measured_power": [
                    {
                        "value": None,
                        "time": "2024-04-14T13:00:00",
                    },
                    {
                        "value": -0.027931034482758618,
                        "time": "2024-04-14T13:15:00",
                    },
                    {
                        "value": -0.027931034482758618,
                        "time": "2024-04-14T13:30:00",
                    },
                    {
                        "value": -0.027931034482758618,
                        "time": "2024-04-14T13:45:00",
                    },
                    {
                        "value": -0.027931034482758618,
                        "time": "2024-04-14T14:00:00",
                    },
                    {
                        "value": -0.027931034482758618,
                        "time": "2024-04-14T14:15:00",
                    },
                    {
                        "value": 0.10452829847573523,
                        "time": "2024-04-14T14:30:00",
                    },
                    {
                        "value": 0.41699731186894995,
                        "time": "2024-04-14T14:45:00",
                    },
                    {
                        "value": 0.706789776069266,
                        "time": "2024-04-14T15:00:00",
                    },
                    {
                        "value": 0.9304959204969735,
                        "time": "2024-04-14T15:15:00",
                    },
                    {
                        "value": 1.22571942537656,
                        "time": "2024-04-14T15:30:00",
                    },
                    {
                        "value": 1.4493471584723674,
                        "time": "2024-04-14T15:45:00",
                    },
                    {
                        "value": 1.658779942658842,
                        "time": "2024-04-14T16:00:00",
                    },
                ]
            },
        },
    }
]

FIT_PARAM_OUTPUTS_FOOC_TEST = [
    {
        "Python": {
            "pv_system": {
                "azimuth_angle": 15.0,
                "inclination_angle": 25.0,
                "nominal_power": 4.5,
            }
        },
        # NOTE: No difference to Python as no data types included that JSON
        #       cannot handle natively, like datetimes etc.
        "JSONable": {
            "pv_system": {
                "azimuth_angle": 15.0,
                "inclination_angle": 25.0,
                "nominal_power": 4.5,
            }
        },
    }
]

# Again don't use the FOOC data here, see explanation at comment above
# `REQUEST_INPUTS_MODEL_TEST`.
FIT_PARAM_INPUTS_MODEL_TEST = [
    {
        "Python": {
            "arguments": {
                "geographic_position": {
                    "latitude": 35.2,
                    "longitude": -110.0,
                }
            },
            "observations": {
                "measured_power": [
                    {
                        "value": None,
                        "time": pd.Timestamp("2024-04-14 13:00:00"),
                    },
                    {
                        "value": -0.027931034482758618,
                        "time": pd.Timestamp("2024-04-14 13:15:00"),
                    },
                ]
            },
        },
        "JSONable": {
            "arguments": {
                "geographic_position": {
                    "latitude": 35.2,
                    "longitude": -110.0,
                }
            },
            "observations": {
                "measured_power": [
                    {
                        "value": None,
                        "time": "2024-04-14T13:00:00",
                    },
                    {
                        "value": -0.027931034482758618,
                        "time": "2024-04-14T13:15:00",
                    },
                ]
            },
        },
    }
]

FIT_PARAM_OUTPUTS_MODEL_TEST = FIT_PARAM_OUTPUTS_FOOC_TEST + []

INVALID_FIT_PARAM_INPUTS = [
    # No arguments
    {
        "JSONable": {
            "observations": {
                "measured_power": [
                    {
                        "value": None,
                        "time": "2024-04-14T13:00:00",
                    },
                    {
                        "value": -0.027931034482758618,
                        "time": "2024-04-14T13:15:00",
                    },
                ]
            },
        },
    },
    # No observations
    {
        "JSONable": {
            "arguments": {
                "geographic_position": {
                    "latitude": 35.2,
                    "longitude": -110.0,
                    "height": None,
                }
            },
        },
    },
    # no geographic_position in arguments
    {
        "JSONable": {
            "arguments": {"nope": "no coords"},
            "observations": {
                "measured_power": [
                    {
                        "value": None,
                        "time": "2024-04-14T13:00:00",
                    },
                    {
                        "value": -0.027931034482758618,
                        "time": "2024-04-14T13:15:00",
                    },
                ]
            },
        },
    },
    # No measured power in observations
    {
        "JSONable": {
            "arguments": {
                "geographic_position": {
                    "latitude": 35.2,
                    "longitude": -110.0,
                    "height": None,
                }
            },
            "observations": {"some measurements": "not there"},
        },
    },
    # Measured power not a value message list.
    {
        "JSONable": {
            "arguments": {
                "geographic_position": {
                    "latitude": 35.2,
                    "longitude": -110.0,
                    "height": None,
                }
            },
            "observations": {"measured_power": [0.1, 0.2]},
        },
    },
]

INVALID_FIT_PARAM_OUTPUTS = [
    # No return value.
    {
        "JSONable": None,
    },
    # Empty dict returned
    {
        "JSONable": {},
    },
    # Fitted PV System is empty.
    {
        "JSONable": {"pv_system": None},
    },
    {
        "JSONable": {"pv_system": {}},
    },
]

OPEN_METEO_RESPONSE = {
    "latitude": 32.204494,
    "longitude": -110.8978,
    "generationtime_ms": 0.06103515625,
    "utc_offset_seconds": 0,
    "timezone": "GMT",
    "timezone_abbreviation": "GMT",
    "elevation": 777.0,
    "minutely_15_units": {
        "time": "iso8601",
        "shortwave_radiation": "W/m²",
        "diffuse_radiation": "W/m²",
        "direct_normal_irradiance": "W/m²",
    },
    "minutely_15": {
        "time": [
            # This would be more entries in reality but trimmed here.
            "2024-04-14T13:00",
            "2024-04-14T13:15",
            "2024-04-14T13:30",
            "2024-04-14T13:45",
            "2024-04-14T14:00",
            "2024-04-14T14:15",
            "2024-04-14T14:30",
            "2024-04-14T14:45",
            "2024-04-14T15:00",
            "2024-04-14T15:15",
            "2024-04-14T15:30",
            "2024-04-14T15:45",
            "2024-04-14T16:00",
        ],
        "shortwave_radiation": [
            0.0,
            11.0,
            52.0,
            103.0,
            157.0,
            214.0,
            281.0,
            342.0,
            386.0,
            433.0,
            520.0,
            577.0,
            631.0,
        ],
        "diffuse_radiation": [
            0.0,
            8.0,
            26.0,
            41.0,
            69.0,
            86.0,
            57.0,
            78.0,
            169.0,
            202.0,
            115.0,
            99.0,
            117.0,
        ],
        "direct_normal_irradiance": [
            0.0,
            45.9,
            280.4,
            442.5,
            452.5,
            515.3,
            742.6,
            745.8,
            535.6,
            507.6,
            804.6,
            869.3,
            864.7,
        ],
    },
}

OPEN_METEO_RESPONSE_DF = pd.DataFrame(
    index=pd.to_datetime(OPEN_METEO_RESPONSE["minutely_15"]["time"]),
    data={
        "ghi": OPEN_METEO_RESPONSE["minutely_15"]["shortwave_radiation"],
        "dhi": OPEN_METEO_RESPONSE["minutely_15"]["diffuse_radiation"],
        "dni": OPEN_METEO_RESPONSE["minutely_15"]["direct_normal_irradiance"],
    },
)


==> listings/service/tests/test_api.py <==
"""
Tests for `api.py`

Copyright 2024 FZI Research Center for Information Technology

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

SPDX-FileCopyrightText: 2024 FZI Research Center for Information Technology
SPDX-License-Identifier: Apache-2.0
"""

from esg.service.worker import compute_request_input_model
from esg.service.worker import compute_fit_parameters_input_model
from esg.test.generic_tests import GenericAPITest

from api import api as tested_api
from data_model import RequestArguments
from data_model import FittedParameters
from data_model import RequestOutput
from data_model import FitParameterArguments
from data_model import Observations
from worker import app
from .data import REQUEST_INPUTS_FOOC_TEST
from .data import REQUEST_OUTPUTS_FOOC_TEST
from .data import FIT_PARAM_INPUTS_FOOC_TEST
from .data import FIT_PARAM_OUTPUTS_FOOC_TEST

RequestInput = compute_request_input_model(
    RequestArguments=RequestArguments,
    FittedParameters=FittedParameters,
)


class TestRequestEndpoint(GenericAPITest):
    tested_api = tested_api
    celery_app = app
    endpoint = "request"
    InputDataModel = RequestInput
    OutputDataModel = RequestOutput
    input_data_jsonable = [m["JSONable"] for m in REQUEST_INPUTS_FOOC_TEST]
    output_data_jsonable = [m["JSONable"] for m in REQUEST_OUTPUTS_FOOC_TEST]


FitParametersInput = compute_fit_parameters_input_model(
    FitParameterArguments=FitParameterArguments,
    Observations=Observations,
)


class TestFitParametersEndpoint(GenericAPITest):
    tested_api = tested_api
    celery_app = app
    endpoint = "fit-parameters"
    InputDataModel = FitParametersInput
    OutputDataModel = FittedParameters
    input_data_jsonable = [m["JSONable"] for m in FIT_PARAM_INPUTS_FOOC_TEST]
    output_data_jsonable = [m["JSONable"] for m in FIT_PARAM_OUTPUTS_FOOC_TEST]


==> listings/service/tests/test_data.py <==
"""
Datasets nice for testing.

Copyright 2024 FZI Research Center for Information Technology

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

SPDX-FileCopyrightText: 2024 FZI Research Center for Information Technology
SPDX-License-Identifier: Apache-2.0
"""

import pandas as pd

OPEN_METEO_RESPONSE = {
    "latitude": 32.204494,
    "longitude": -110.8978,
    "generationtime_ms": 0.06103515625,
    "utc_offset_seconds": 0,
    "timezone": "GMT",
    "timezone_abbreviation": "GMT",
    "elevation": 777.0,
    "minutely_15_units": {
        "time": "iso8601",
        "shortwave_radiation": "W/m²",
        "diffuse_radiation": "W/m²",
        "direct_normal_irradiance": "W/m²",
    },
    "minutely_15": {
        "time": [
            "2024-04-14T00:00",
            "2024-04-14T00:15",
            "2024-04-14T00:30",
            "2024-04-14T00:45",
            "2024-04-14T01:00",
            "2024-04-14T01:15",
            "2024-04-14T01:30",
            "2024-04-14T01:45",
            "2024-04-14T02:00",
            "2024-04-14T02:15",
            "2024-04-14T02:30",
            "2024-04-14T02:45",
            "2024-04-14T03:00",
            "2024-04-14T03:15",
            "2024-04-14T03:30",
            "2024-04-14T03:45",
            "2024-04-14T04:00",
            "2024-04-14T04:15",
            "2024-04-14T04:30",
            "2024-04-14T04:45",
            "2024-04-14T05:00",
            "2024-04-14T05:15",
            "2024-04-14T05:30",
            "2024-04-14T05:45",
            "2024-04-14T06:00",
            "2024-04-14T06:15",
            "2024-04-14T06:30",
            "2024-04-14T06:45",
            "2024-04-14T07:00",
            "2024-04-14T07:15",
            "2024-04-14T07:30",
            "2024-04-14T07:45",
            "2024-04-14T08:00",
            "2024-04-14T08:15",
            "2024-04-14T08:30",
            "2024-04-14T08:45",
            "2024-04-14T09:00",
            "2024-04-14T09:15",
            "2024-04-14T09:30",
            "2024-04-14T09:45",
            "2024-04-14T10:00",
            "2024-04-14T10:15",
            "2024-04-14T10:30",
            "2024-04-14T10:45",
            "2024-04-14T11:00",
            "2024-04-14T11:15",
            "2024-04-14T11:30",
            "2024-04-14T11:45",
            "2024-04-14T12:00",
            "2024-04-14T12:15",
            "2024-04-14T12:30",
            "2024-04-14T12:45",
            "2024-04-14T13:00",
            "2024-04-14T13:15",
            "2024-04-14T13:30",
            "2024-04-14T13:45",
            "2024-04-14T14:00",
            "2024-04-14T14:15",
            "2024-04-14T14:30",
            "2024-04-14T14:45",
            "2024-04-14T15:00",
            "2024-04-14T15:15",
            "2024-04-14T15:30",
            "2024-04-14T15:45",
            "2024-04-14T16:00",
            "2024-04-14T16:15",
            "2024-04-14T16:30",
            "2024-04-14T16:45",
            "2024-04-14T17:00",
            "2024-04-14T17:15",
            "2024-04-14T17:30",
            "2024-04-14T17:45",
            "2024-04-14T18:00",
            "2024-04-14T18:15",
            "2024-04-14T18:30",
            "2024-04-14T18:45",
            "2024-04-14T19:00",
            "2024-04-14T19:15",
            "2024-04-14T19:30",
            "2024-04-14T19:45",
            "2024-04-14T20:00",
            "2024-04-14T20:15",
            "2024-04-14T20:30",
            "2024-04-14T20:45",
            "2024-04-14T21:00",
            "2024-04-14T21:15",
            "2024-04-14T21:30",
            "2024-04-14T21:45",
            "2024-04-14T22:00",
            "2024-04-14T22:15",
            "2024-04-14T22:30",
            "2024-04-14T22:45",
            "2024-04-14T23:00",
            "2024-04-14T23:15",
            "2024-04-14T23:30",
            "2024-04-14T23:45",
            "2024-04-15T00:00",
            "2024-04-15T00:15",
            "2024-04-15T00:30",
            "2024-04-15T00:45",
            "2024-04-15T01:00",
            "2024-04-15T01:15",
            "2024-04-15T01:30",
            "2024-04-15T01:45",
            "2024-04-15T02:00",
            "2024-04-15T02:15",
            "2024-04-15T02:30",
            "2024-04-15T02:45",
            "2024-04-15T03:00",
            "2024-04-15T03:15",
            "2024-04-15T03:30",
            "2024-04-15T03:45",
            "2024-04-15T04:00",
            "2024-04-15T04:15",
            "2024-04-15T04:30",
            "2024-04-15T04:45",
            "2024-04-15T05:00",
            "2024-04-15T05:15",
            "2024-04-15T05:30",
            "2024-04-15T05:45",
            "2024-04-15T06:00",
            "2024-04-15T06:15",
            "2024-04-15T06:30",
            "2024-04-15T06:45",
            "2024-04-15T07:00",
            "2024-04-15T07:15",
            "2024-04-15T07:30",
            "2024-04-15T07:45",
            "2024-04-15T08:00",
            "2024-04-15T08:15",
            "2024-04-15T08:30",
            "2024-04-15T08:45",
            "2024-04-15T09:00",
            "2024-04-15T09:15",
            "2024-04-15T09:30",
            "2024-04-15T09:45",
            "2024-04-15T10:00",
            "2024-04-15T10:15",
            "2024-04-15T10:30",
            "2024-04-15T10:45",
            "2024-04-15T11:00",
            "2024-04-15T11:15",
            "2024-04-15T11:30",
            "2024-04-15T11:45",
            "2024-04-15T12:00",
            "2024-04-15T12:15",
            "2024-04-15T12:30",
            "2024-04-15T12:45",
            "2024-04-15T13:00",
            "2024-04-15T13:15",
            "2024-04-15T13:30",
            "2024-04-15T13:45",
            "2024-04-15T14:00",
            "2024-04-15T14:15",
            "2024-04-15T14:30",
            "2024-04-15T14:45",
            "2024-04-15T15:00",
            "2024-04-15T15:15",
            "2024-04-15T15:30",
            "2024-04-15T15:45",
            "2024-04-15T16:00",
            "2024-04-15T16:15",
            "2024-04-15T16:30",
            "2024-04-15T16:45",
            "2024-04-15T17:00",
            "2024-04-15T17:15",
            "2024-04-15T17:30",
            "2024-04-15T17:45",
            "2024-04-15T18:00",
            "2024-04-15T18:15",
            "2024-04-15T18:30",
            "2024-04-15T18:45",
            "2024-04-15T19:00",
            "2024-04-15T19:15",
            "2024-04-15T19:30",
            "2024-04-15T19:45",
            "2024-04-15T20:00",
            "2024-04-15T20:15",
            "2024-04-15T20:30",
            "2024-04-15T20:45",
            "2024-04-15T21:00",
            "2024-04-15T21:15",
            "2024-04-15T21:30",
            "2024-04-15T21:45",
            "2024-04-15T22:00",
            "2024-04-15T22:15",
            "2024-04-15T22:30",
            "2024-04-15T22:45",
            "2024-04-15T23:00",
            "2024-04-15T23:15",
            "2024-04-15T23:30",
            "2024-04-15T23:45",
            "2024-04-16T00:00",
            "2024-04-16T00:15",
            "2024-04-16T00:30",
            "2024-04-16T00:45",
            "2024-04-16T01:00",
            "2024-04-16T01:15",
            "2024-04-16T01:30",
            "2024-04-16T01:45",
            "2024-04-16T02:00",
            "2024-04-16T02:15",
            "2024-04-16T02:30",
            "2024-04-16T02:45",
            "2024-04-16T03:00",
            "2024-04-16T03:15",
            "2024-04-16T03:30",
            "2024-04-16T03:45",
            "2024-04-16T04:00",
            "2024-04-16T04:15",
            "2024-04-16T04:30",
            "2024-04-16T04:45",
            "2024-04-16T05:00",
            "2024-04-16T05:15",
            "2024-04-16T05:30",
            "2024-04-16T05:45",
            "2024-04-16T06:00",
            "2024-04-16T06:15",
            "2024-04-16T06:30",
            "2024-04-16T06:45",
            "2024-04-16T07:00",
            "2024-04-16T07:15",
            "2024-04-16T07:30",
            "2024-04-16T07:45",
            "2024-04-16T08:00",
            "2024-04-16T08:15",
            "2024-04-16T08:30",
            "2024-04-16T08:45",
            "2024-04-16T09:00",
            "2024-04-16T09:15",
            "2024-04-16T09:30",
            "2024-04-16T09:45",
            "2024-04-16T10:00",
            "2024-04-16T10:15",
            "2024-04-16T10:30",
            "2024-04-16T10:45",
            "2024-04-16T11:00",
            "2024-04-16T11:15",
            "2024-04-16T11:30",
            "2024-04-16T11:45",
            "2024-04-16T12:00",
            "2024-04-16T12:15",
            "2024-04-16T12:30",
            "2024-04-16T12:45",
            "2024-04-16T13:00",
            "2024-04-16T13:15",
            "2024-04-16T13:30",
            "2024-04-16T13:45",
            "2024-04-16T14:00",
            "2024-04-16T14:15",
            "2024-04-16T14:30",
            "2024-04-16T14:45",
            "2024-04-16T15:00",
            "2024-04-16T15:15",
            "2024-04-16T15:30",
            "2024-04-16T15:45",
            "2024-04-16T16:00",
            "2024-04-16T16:15",
            "2024-04-16T16:30",
            "2024-04-16T16:45",
            "2024-04-16T17:00",
            "2024-04-16T17:15",
            "2024-04-16T17:30",
            "2024-04-16T17:45",
            "2024-04-16T18:00",
            "2024-04-16T18:15",
            "2024-04-16T18:30",
            "2024-04-16T18:45",
            "2024-04-16T19:00",
            "2024-04-16T19:15",
            "2024-04-16T19:30",
            "2024-04-16T19:45",
            "2024-04-16T20:00",
            "2024-04-16T20:15",
            "2024-04-16T20:30",
            "2024-04-16T20:45",
            "2024-04-16T21:00",
            "2024-04-16T21:15",
            "2024-04-16T21:30",
            "2024-04-16T21:45",
            "2024-04-16T22:00",
            "2024-04-16T22:15",
            "2024-04-16T22:30",
            "2024-04-16T22:45",
            "2024-04-16T23:00",
            "2024-04-16T23:15",
            "2024-04-16T23:30",
            "2024-04-16T23:45",
        ],
        "shortwave_radiation": [
            408.0,
            349.0,
            288.0,
            227.0,
            168.0,
            111.0,
            61.0,
            19.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            11.0,
            52.0,
            103.0,
            157.0,
            214.0,
            281.0,
            342.0,
            386.0,
            433.0,
            520.0,
            577.0,
            631.0,
            680.0,
            730.0,
            780.0,
            830.0,
            870.0,
            910.0,
            940.0,
            970.0,
            1000.0,
            1020.0,
            1030.0,
            1050.0,
            1050.0,
            1050.0,
            1050.0,
            1040.0,
            1030.0,
            1010.0,
            990.0,
            980.0,
            960.0,
            920.0,
            890.0,
            848.0,
            803.0,
            757.0,
            707.0,
            654.0,
            597.0,
            540.0,
            481.0,
            421.0,
            360.0,
            298.0,
            236.0,
            176.0,
            118.0,
            65.0,
            21.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            13.0,
            52.0,
            102.0,
            156.0,
            214.0,
            273.0,
            333.0,
            393.0,
            451.0,
            509.0,
            566.0,
            620.0,
            670.0,
            720.0,
            770.0,
            810.0,
            850.0,
            890.0,
            920.0,
            950.0,
            970.0,
            990.0,
            1010.0,
            1020.0,
            1030.0,
            1040.0,
            1040.0,
            1030.0,
            1020.0,
            1010.0,
            990.0,
            970.0,
            940.0,
            900.0,
            870.0,
            829.0,
            785.0,
            739.0,
            689.0,
            637.0,
            582.0,
            526.0,
            468.0,
            410.0,
            351.0,
            291.0,
            232.0,
            173.0,
            115.0,
            63.0,
            21.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            17.0,
            58.0,
            109.0,
            165.0,
            223.0,
            283.0,
            344.0,
            404.0,
            465.0,
            523.0,
            579.0,
            634.0,
            690.0,
            730.0,
            780.0,
            830.0,
            870.0,
            900.0,
            930.0,
            960.0,
            990.0,
            1010.0,
            1030.0,
            1040.0,
            1040.0,
            1040.0,
            1040.0,
            1030.0,
            1020.0,
            1000.0,
            980.0,
            960.0,
            930.0,
            900.0,
            866.0,
            827.0,
            785.0,
            740.0,
            691.0,
            639.0,
            585.0,
            529.0,
            471.0,
        ],
        "diffuse_radiation": [
            89.0,
            80.0,
            76.0,
            69.0,
            61.0,
            47.0,
            33.0,
            11.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            8.0,
            26.0,
            41.0,
            69.0,
            86.0,
            57.0,
            78.0,
            169.0,
            202.0,
            115.0,
            99.0,
            117.0,
            133.0,
            99.0,
            114.0,
            117.0,
            120.0,
            116.0,
            119.0,
            121.0,
            122.0,
            122.0,
            123.0,
            125.0,
            125.0,
            126.0,
            126.0,
            126.0,
            125.0,
            125.0,
            124.0,
            121.0,
            119.0,
            118.0,
            117.0,
            115.0,
            113.0,
            113.0,
            110.0,
            107.0,
            101.0,
            100.0,
            95.0,
            90.0,
            82.0,
            79.0,
            71.0,
            62.0,
            48.0,
            35.0,
            12.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            13.0,
            29.0,
            46.0,
            60.0,
            75.0,
            81.0,
            89.0,
            96.0,
            105.0,
            108.0,
            112.0,
            117.0,
            122.0,
            123.0,
            125.0,
            127.0,
            131.0,
            131.0,
            133.0,
            134.0,
            137.0,
            136.0,
            134.0,
            135.0,
            135.0,
            137.0,
            137.0,
            136.0,
            136.0,
            138.0,
            137.0,
            135.0,
            133.0,
            135.0,
            132.0,
            129.0,
            125.0,
            124.0,
            122.0,
            118.0,
            111.0,
            109.0,
            105.0,
            99.0,
            90.0,
            85.0,
            76.0,
            66.0,
            51.0,
            37.0,
            13.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            15.0,
            30.0,
            46.0,
            58.0,
            71.0,
            77.0,
            85.0,
            91.0,
            98.0,
            101.0,
            106.0,
            110.0,
            116.0,
            119.0,
            122.0,
            125.0,
            128.0,
            130.0,
            132.0,
            133.0,
            133.0,
            133.0,
            134.0,
            136.0,
            136.0,
            136.0,
            137.0,
            137.0,
            135.0,
            135.0,
            135.0,
            135.0,
            134.0,
            132.0,
            130.0,
            128.0,
            126.0,
            124.0,
            121.0,
            117.0,
            113.0,
            109.0,
            104.0,
        ],
        "direct_normal_irradiance": [
            774.4,
            745.2,
            686.4,
            617.7,
            529.7,
            433.3,
            289.9,
            115.5,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            45.9,
            280.4,
            442.5,
            452.5,
            515.3,
            742.6,
            745.8,
            535.6,
            507.6,
            804.6,
            869.3,
            864.7,
            859.0,
            932.3,
            932.3,
            951.6,
            960.0,
            979.8,
            981.6,
            988.2,
            999.2,
            1003.6,
            999.5,
            1009.1,
            1002.9,
            999.6,
            1001.2,
            995.8,
            995.3,
            986.4,
            982.3,
            995.7,
            1000.7,
            984.1,
            982.9,
            971.0,
            957.6,
            942.3,
            927.2,
            908.8,
            889.3,
            860.1,
            832.6,
            799.4,
            765.6,
            704.1,
            639.5,
            558.1,
            466.5,
            306.9,
            127.7,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            242.6,
            388.3,
            483.5,
            550.7,
            628.3,
            681.9,
            726.2,
            754.2,
            791.0,
            820.4,
            841.3,
            856.0,
            877.8,
            898.9,
            907.8,
            916.7,
            933.2,
            937.8,
            946.7,
            945.1,
            951.6,
            962.6,
            962.8,
            967.8,
            974.4,
            976.0,
            971.6,
            969.9,
            969.6,
            965.2,
            965.6,
            957.9,
            936.3,
            936.0,
            924.8,
            913.5,
            897.2,
            877.9,
            859.4,
            841.4,
            811.9,
            779.5,
            747.3,
            714.5,
            657.7,
            599.5,
            518.1,
            420.0,
            262.8,
            111.6,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            28.7,
            289.1,
            424.8,
            528.3,
            593.0,
            665.8,
            716.2,
            758.5,
            793.8,
            826.7,
            849.4,
            871.6,
            892.1,
            894.2,
            913.0,
            933.3,
            942.5,
            943.4,
            947.7,
            956.5,
            969.4,
            974.5,
            981.9,
            980.9,
            975.1,
            973.0,
            973.6,
            968.2,
            968.7,
            959.6,
            953.9,
            951.8,
            942.5,
            937.7,
            931.1,
            921.1,
            909.6,
            896.1,
            879.9,
            861.6,
            840.2,
            814.5,
            784.6,
        ],
    },
}

OPEN_METEO_RESPONSE_DF = pd.DataFrame(
    index=pd.to_datetime(OPEN_METEO_RESPONSE["minutely_15"]["time"]),
    data={
        "ghi": OPEN_METEO_RESPONSE["minutely_15"]["shortwave_radiation"],
        "dhi": OPEN_METEO_RESPONSE["minutely_15"]["diffuse_radiation"],
        "dni": OPEN_METEO_RESPONSE["minutely_15"]["direct_normal_irradiance"],
    },
)


==> listings/service/tests/test_data_model.py <==
"""
Tests for `data_model.py`

Copyright 2024 FZI Research Center for Information Technology

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

SPDX-FileCopyrightText: 2024 FZI Research Center for Information Technology
SPDX-License-Identifier: Apache-2.0
"""

from esg.service.worker import compute_request_input_model
from esg.service.worker import compute_fit_parameters_input_model
from esg.test.generic_tests import GenericMessageSerializationTest

from data_model import RequestArguments
from data_model import FittedParameters
from data_model import RequestOutput
from data_model import FitParameterArguments
from data_model import Observations
from .data import REQUEST_INPUTS_MODEL_TEST
from .data import REQUEST_OUTPUTS_MODEL_TEST
from .data import INVALID_REQUEST_INPUTS
from .data import INVALID_REQUEST_OUTPUTS
from .data import FIT_PARAM_INPUTS_MODEL_TEST
from .data import FIT_PARAM_OUTPUTS_MODEL_TEST
from .data import INVALID_FIT_PARAM_INPUTS
from .data import INVALID_FIT_PARAM_OUTPUTS


RequestInput = compute_request_input_model(
    RequestArguments=RequestArguments,
    FittedParameters=FittedParameters,
)


class TestRequestInput(GenericMessageSerializationTest):
    """
    Tests for the `RequestArguments` and `FittedParameters` data models.
    """

    ModelClass = RequestInput
    msgs_as_python = [m["Python"] for m in REQUEST_INPUTS_MODEL_TEST]
    msgs_as_jsonable = [m["JSONable"] for m in REQUEST_INPUTS_MODEL_TEST]
    invalid_msgs_as_jsonable = [m["JSONable"] for m in INVALID_REQUEST_INPUTS]


class TestRequestOutput(GenericMessageSerializationTest):
    """
    Tests for the `RequestArguments` and `FittedParameters` data models.
    """

    ModelClass = RequestOutput
    msgs_as_python = [m["Python"] for m in REQUEST_OUTPUTS_MODEL_TEST]
    msgs_as_jsonable = [m["JSONable"] for m in REQUEST_OUTPUTS_MODEL_TEST]
    invalid_msgs_as_jsonable = [m["JSONable"] for m in INVALID_REQUEST_OUTPUTS]


FitParametersInput = compute_fit_parameters_input_model(
    FitParameterArguments=FitParameterArguments,
    Observations=Observations,
)


class TestFitParametersInput(GenericMessageSerializationTest):
    """
    Tests for the `RequestArguments` and `FittedParameters` data models.
    """

    ModelClass = FitParametersInput
    msgs_as_python = [m["Python"] for m in FIT_PARAM_INPUTS_MODEL_TEST]
    msgs_as_jsonable = [m["JSONable"] for m in FIT_PARAM_INPUTS_MODEL_TEST]
    invalid_msgs_as_jsonable = [m["JSONable"] for m in INVALID_FIT_PARAM_INPUTS]


class TestFitParametersOutput(GenericMessageSerializationTest):
    """
    Tests for the `RequestArguments` and `FittedParameters` data models.
    """

    ModelClass = FittedParameters
    msgs_as_python = [m["Python"] for m in FIT_PARAM_OUTPUTS_MODEL_TEST]
    msgs_as_jsonable = [m["JSONable"] for m in FIT_PARAM_OUTPUTS_MODEL_TEST]
    invalid_msgs_as_jsonable = [m["JSONable"] for m in INVALID_FIT_PARAM_OUTPUTS]


==> listings/service/tests/test_fooc.py <==
"""
Tests for content of fooc.py

Copyright 2024 FZI Research Center for Information Technology

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

SPDX-FileCopyrightText: 2024 FZI Research Center for Information Technology
SPDX-License-Identifier: Apache-2.0
"""

from esg.test.generic_tests import GenericFOOCTest
from esg.service.worker import compute_request_input_model
from esg.service.worker import compute_fit_parameters_input_model
import pandas as pd
import pytest


from fooc import predict_pv_power, fetch_meteo_data
from fooc import handle_request, fit_parameters
from data_model import RequestArguments
from data_model import FittedParameters
from data_model import RequestOutput
from data_model import FitParameterArguments
from data_model import Observations
from .data import OPEN_METEO_RESPONSE_DF
from .data import REQUEST_INPUTS_FOOC_TEST
from .data import REQUEST_OUTPUTS_FOOC_TEST
from .data import FIT_PARAM_INPUTS_FOOC_TEST
from .data import FIT_PARAM_OUTPUTS_FOOC_TEST


def test_predict_pv_power():
    """
    Check that the PV model generally works and produces the expected output.
    """
    expected_power = (
        pd.Series(
            index=[
                pd.Timestamp("2017-04-01 12:00:00-0700", tz="US/Arizona"),
                pd.Timestamp("2017-04-01 13:00:00-0700", tz="US/Arizona"),
            ],
            # Has been computed with checked inputs by pvlib.
            data=[187.42544617515875, 186.28669899250573],
        )
        / 290
        * 2.5
    )
    meteo_data = pd.DataFrame(
        [[1050, 1000, 100], [1050, 1000, 100]],
        columns=["ghi", "dni", "dhi"],
        index=[
            pd.Timestamp("20170401 1200", tz="US/Arizona"),
            pd.Timestamp("20170401 1300", tz="US/Arizona"),
        ],
    )
    actual_power = predict_pv_power(
        lat=32.2,
        lon=-110.9,
        inclination=20,
        azimuth=20,
        peak_power=2.5,
        meteo_data=meteo_data,
    )
    # Allow some slight deviations as pvlib updates seem to affect the
    # computed numbers a bit.
    pd.testing.assert_series_equal(actual_power, expected_power, rtol=0.005)


def test_fetch_meteo_data(open_meteo_httpserver):
    """
    Verify that the `fetch_meteo_data` can parse the data in the open
    meteo format to a dataframe matching the needs of `predict_pv_power`.
    """
    open_meteo_httpserver.add_request(
        lat=32.2,
        lon=-110.9,
        past_days=2,
    )

    meteo_data = fetch_meteo_data(lat=32.2, lon=-110.9, past_days=2)
    pd.testing.assert_frame_equal(meteo_data, OPEN_METEO_RESPONSE_DF)

    # Furthermore verify that the output of `fetch_meteo_data` is compatible
    # with the format expected by `predict_pv_power`. This needs no `assert`,
    # it's fine if no exception is raised.
    _ = predict_pv_power(
        lat=32.2,
        lon=-110.9,
        inclination=20,
        azimuth=15,
        peak_power=1.0,
        meteo_data=meteo_data,
    )


RequestInput = compute_request_input_model(
    RequestArguments=RequestArguments,
    FittedParameters=FittedParameters,
)


class TestHandleRequest(GenericFOOCTest):
    InputDataModel = RequestInput
    OutputDataModel = RequestOutput
    input_data_jsonable = [m["JSONable"] for m in REQUEST_INPUTS_FOOC_TEST]
    output_data_jsonable = [m["JSONable"] for m in REQUEST_OUTPUTS_FOOC_TEST]

    def get_payload_function(self):
        return handle_request

    @pytest.fixture(autouse=True)
    def open_meteo_httpserver_request(self, open_meteo_httpserver):
        """
        Enable fake Open Meteo endpoint providing data if query parameters
        match the ones expected by request, i.e. requests data for
        the future only.
        """
        open_meteo_httpserver.add_request(
            # NOTE: lat/lon must match items in `REQUEST_INPUTS_FOOC_TEST`
            lat=35.2,
            lon=-110.0,
            past_days=0,
        )


FitParametersInput = compute_fit_parameters_input_model(
    FitParameterArguments=FitParameterArguments,
    Observations=Observations,
)


class TestFitParameters(GenericFOOCTest):
    InputDataModel = FitParametersInput
    OutputDataModel = FittedParameters
    input_data_jsonable = [m["JSONable"] for m in FIT_PARAM_INPUTS_FOOC_TEST]
    output_data_jsonable = [m["JSONable"] for m in FIT_PARAM_OUTPUTS_FOOC_TEST]

    def get_payload_function(self):
        return fit_parameters

    @pytest.fixture(autouse=True)
    def open_meteo_httpserver_fit_parameters(self, open_meteo_httpserver):
        """
        Enable fake Open Meteo endpoint providing data if query parameters
        match the ones expected by fit parameters, i.e. requests data for
        the past 90 days.
        """
        open_meteo_httpserver.add_request(
            # NOTE: lat/lon must match items in `FIT_PARAM_INPUTS_FOOC_TEST`
            lat=35.2,
            lon=-110.0,
            past_days=90,
        )


==> listings/service/tests/test_worker.py <==
"""
Tests for `worker.py`

Copyright 2024 FZI Research Center for Information Technology

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

SPDX-FileCopyrightText: 2024 FZI Research Center for Information Technology
SPDX-License-Identifier: Apache-2.0
"""

from esg.test.generic_tests import GenericWorkerTaskTest
import pytest

from worker import fit_parameters_task, request_task
from .data import REQUEST_INPUTS_FOOC_TEST
from .data import REQUEST_OUTPUTS_FOOC_TEST
from .data import FIT_PARAM_INPUTS_FOOC_TEST
from .data import FIT_PARAM_OUTPUTS_FOOC_TEST


class TestRequestTask(GenericWorkerTaskTest):
    task_to_test = request_task
    input_data_jsonable = [m["JSONable"] for m in REQUEST_INPUTS_FOOC_TEST]
    output_data_jsonable = [m["JSONable"] for m in REQUEST_OUTPUTS_FOOC_TEST]

    @pytest.fixture(autouse=True)
    def open_meteo_httpserver_request(self, open_meteo_httpserver):
        """
        Enable fake Open Meteo endpoint providing data if query parameters
        match the ones expected by request, i.e. requests data for
        the future only.
        """
        open_meteo_httpserver.add_request(
            # NOTE: lat/lon must match items in `REQUEST_INPUTS_FOOC_TEST`
            lat=35.2,
            lon=-110.0,
            past_days=0,
        )


class TestFitParametersTask(GenericWorkerTaskTest):
    task_to_test = fit_parameters_task
    input_data_jsonable = [m["JSONable"] for m in FIT_PARAM_INPUTS_FOOC_TEST]
    output_data_jsonable = [m["JSONable"] for m in FIT_PARAM_OUTPUTS_FOOC_TEST]

    @pytest.fixture(autouse=True)
    def open_meteo_httpserver_fit_parameters(self, open_meteo_httpserver):
        """
        Enable fake Open Meteo endpoint providing data if query parameters
        match the ones expected by fit parameters, i.e. requests data for
        the past 90 days.
        """
        open_meteo_httpserver.add_request(
            # NOTE: lat/lon must match items in `FIT_PARAM_INPUTS_FOOC_TEST`
            lat=35.2,
            lon=-110.0,
            past_days=90,
        )


==> listings/service/worker.py <==
"""
Code of the worker component.

Copyright 2024 FZI Research Center for Information Technology

Licensed under the Apache License, Version 2.0 (the "License");
you may not use this file except in compliance with the License.
You may obtain a copy of the License at

    http://www.apache.org/licenses/LICENSE-2.0

Unless required by applicable law or agreed to in writing, software
distributed under the License is distributed on an "AS IS" BASIS,
WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
See the License for the specific language governing permissions and
limitations under the License.

SPDX-FileCopyrightText: 2024 FZI Research Center for Information Technology
SPDX-License-Identifier: Apache-2.0
"""

from esg.service.worker import celery_app_from_environ
from esg.service.worker import invoke_fit_parameters
from esg.service.worker import invoke_handle_request

from data_model import RequestArguments, RequestOutput
from data_model import FittedParameters, Observations
from data_model import FitParameterArguments
from fooc import fit_parameters, handle_request

app = celery_app_from_environ()

@app.task
def request_task(input_data_json):
    return invoke_handle_request(
        input_data_json=input_data_json,
        RequestArguments=RequestArguments,
        FittedParameters=FittedParameters,
        handle_request_function=handle_request,
        RequestOutput=RequestOutput,
    )

@app.task
def fit_parameters_task(input_data_json):
    return invoke_fit_parameters(
        input_data_json=input_data_json,
        FitParameterArguments=FitParameterArguments,
        Observations=Observations,
        fit_parameters_function=fit_parameters,
        FittedParameters=FittedParameters,
    )

